Virialisation-induced curvature as a physical explanation for dark energy

The geometry of the dark energy and cold dark matter dominated cosmological model (LambdaCDM) is commonly assumed to be given by a Friedmann-Lemaitre-Robertson-Walker (FLRW) metric, i.e. it assumes homogeneity in the comoving spatial section. The homogeneity assumption fails most strongly at (i) small distance scales and (ii) recent epochs, implying that the FLRW approximation is most likely to fail at these scales. We use the virialisation fraction to quantify (i) and (ii), which approximately coincide with each other on the observational past light cone. For increasing time, the virialisation fraction increases above 10% at about the same redshift (sim 1-3) at which Omega_Lambda grows above 10% (approx 1.8). Thus, instead of non-zero Omega_Lambda, we propose an approximate, general-relativistic correction to the matter-dominated (Omega_m =1, Omega_Lambda=0), homogeneous metric (Einstein de Sitter, EdS). A low-redshift effective matter-density parameter of Omega_m^eff(0) = 0.26 pm 0.05 is inferred. Over redshifts 0 < z < 3, the distance modulus of the virialisation-corrected EdS model approximately matches the LambdaCDM distance modulus. This rough approximation assumes "old physics" (general relativity), not "new physics". Thus, pending more detailed calculations, we strengthen the claim that "dark energy" should be considered as an artefact of emerging average curvature in the void-dominated Universe, via a novel approach that quantifies the relation between virialisation and average curvature evolution.

==> metricVA_130919.m <==
%auto-ignore
##    metricVA - virialisation approximation ROB13, arXiv:1303.4444v2 or later
## 
##    Copyright (C) 2013 Boud Roukema
## 
##    This program is free software; you can redistribute it and/or modify
##    it under the terms of the GNU General Public License as published by
##    the Free Software Foundation; either version 3, or (at your option)
##    any later version.
## 
##    This program is distributed in the hope that it will be useful,
##    but WITHOUT ANY WARRANTY; without even the implied warranty of
##    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
##    GNU General Public License for more details.
## 
##    You should have received a copy of the GNU General Public License
##    along with this program; if not, write to the Free Software Foundation,
##    Inc., 59 Temple Place - Suite 330, Boston, MA 02111-1307, USA.  
## 
##    See also http://www.gnu.org/licenses/gpl.html

##  The formulae in this script are explained in Roukema, Ostrowski \&
##  Buchert (2013), arXiv:1303.4444, and this script should be
##  downloadable in v2 or later of the http://arXiv.org/abs/1303.4444
##  source file ("other formats").

##  VERSION=0.3

##  Changelog
##  2013-09-17 t_z_initial_Gyr_EdS: use H, not H0; => z_initial is irrelevant 

global enable_VA=1  ## turning this off should give homogeneous EdS

z_initial = 9.99
z_initial_plot = 3.0
z=linspace(0,z_initial,1000);

global delta_collapse=18*pi*pi

global omm0 = 1.0  ## Omega_{matter,0} EdS background model
global H0_bg 

## unit conversion constants
global c_spacetime = 299792.458 # km/s
global Gyr_per_Gpc = 3.08568025e16 /299792458.0 /(365.25*24.0*3600.0);
## kms_per_kpcGyr = (1kpc/1Gyr) / ((1e3 m/s)/c)
##                = (1e-6 *1Gpc/1Gyr) / ((1e3 m/s)/c)
##                = (1e-6 *1e-3 *c) * Gyr_per_Gpc * m/s
global kms_per_kpcGyr = 1e-9 * 299792458.0 *Gyr_per_Gpc

## objects for spline interpolatino of fvir and Hpeculiar
global fvir_VirgoEdS240_pp_spline

## Lambda CDM model
#Planck:
global omL_LCDM = 0.68
#Riess11H74,Freedman12H74:
global H0_low_z = 74.0
## post-referee: check sensitivity of results by trying less well-known estimates
#global H0_low_z = 63.7 ## post-referee {Tammann13}
#global H0_low_z = 75.4 ## post-referee Riess, Fliri, Valls-Gabaud
global Hcomovpec_0
global Hcomovpec_0_array = [33.0 36.0 39.0] 
## post-referee: check sensitivity of results by trying less realistic values
##global Hcomovpec_0_array = [46.0 52.0 58.0]  ## post-referee (D_void/2 = 17 /h Mpc)
##global Hcomovpec_0_array = [33.0 36.0 39.0] .*(1000/601) ## post-referee (sigma_v = 1000 km/s)


iHpec_range=1:3;

global RCtol_flat = 1e19 ## tolerance for "flat" curvature


## redshifts of Virgo medium-resolution simulation
fvir_VirgoEdS(1,:) = [10
                 5
                 3
                 2
                 1.5
                 1
                 0.5
                 0.3
                 0.1
                 0];

## virialisation fraction of medium-resolution 239.5/h Mpc simulation
fvir_VirgoEdS(2,:) = [0
                 1.38879e-05
                 0.0035792
                 0.0263931
                 0.0614002
                 0.123706
                 0.219214
                 0.267741
                 0.32264
                 0.352098]


nz_Virgo = length(fvir_VirgoEdS);

##H0_bg = H0_low_z - Hcomovpec_0



## piecewise cubic splines
fvir_VirgoEdS240_pp_spline = \
    interp1(fvir_VirgoEdS(1,:), ## redshifts
            fvir_VirgoEdS(2,:), ## fvir
            'spline', 'pp') ;


function fvir = get_fvir(z)
  global fvir_VirgoEdS240_pp_spline
  fvir = ppval(fvir_VirgoEdS240_pp_spline, z);
endfunction


function H_void = get_H_void(z)
  global Hcomovpec_0 
  H_void = (get_fvir(z) ./get_fvir(0.0)) .* Hcomovpec_0;
endfunction


function H_FLRW = get_H_FLRW(z)
  global enable_VA
  global H0_bg
  global omm0
  global H0_low_z

  if(enable_VA)
    ## Warning: omega_Lambda assumed to be zero
    H_FLRW = H0_bg .* sqrt( (1-omm0) .* (1 .+ z).^2 .+ \
                        omm0 .* (1 .+ z).^3 );
  else  # default = zero-Lambda, matter-density-only FLRW homogeneous model
    H_FLRW = H0_low_z .* sqrt( (1-omm0) .* (1 .+ z).^2 .+ \
                        omm0 .* (1 .+ z).^3 );
  endif
endfunction


function Heff = get_Heff(z)
  global enable_VA
  global delta_collapse

  if(enable_VA)
    Heff = (get_H_FLRW(z) .+ get_H_void(z) .* (1 .+ z)) \
        .* (1.0 .- get_fvir(z)./delta_collapse);
  else
    Heff =  get_H_FLRW(z);
  endif
endfunction


function ommeff = get_ommeff(z)
  global enable_VA
  global omm0
  global H0_bg
  global delta_collapse

  ## Warning: nothing beyond EdS background programmed so far.
  if(abs(omm0-1.0) > 1e-6)
    printf("get_ommeff Warning: omm0 = %f != 1\n",omm0);
    pause
  endif

  if(enable_VA)
    fv = get_fvir(z);
    ommeff = (1 .- fv./delta_collapse .* (1.0 .- fv) ) .*  \
        (H0_bg ./ get_Heff(z)).^2 \
        .* (1 .+ z).^3;
  else
    ## 0.9999 to allow hyperbolic calculation
    ommeff = 0.9999 \
        .* (1 .+ z).^3 \
        .* (H0_bg ./ get_H_FLRW(z)).^2;
  endif
endfunction



function omkeff = get_omkeff(z)
  omkeff = (1 .- get_ommeff(z));
endfunction


function RCeff = get_RCeff(z)
  global enable_VA
  global c_spacetime 
  global H0_bg
  global omm0
  if(enable_VA)
    RCeff = (c_spacetime ./ get_Heff(z)) .* (1.0 .+ z) ./ \
        sqrt(get_omkeff(z));
  else
    RCeff = (c_spacetime ./ H0_bg) ./ \
        sqrt(1 .- 0.999 .* omm0) .+ 0 .* z;
  endif
endfunction


function d_chieff_da = get_d_chieff_da(z)
  global c_spacetime 
  global H0_bg

  d_chieff_da = (c_spacetime ./ get_Heff(z)) .* \
      (1 .+ z).^2;
endfunction


function chieff = get_chieff(z)
  if(abs(z(1)) > 1e-15)
    printf("get_chieff: ERROR: z(1) should be zero!\n")
    quit
  endif

  nz = length(z);
  a_high = 1 ./ (1 .+ z(1:nz-1));
  a_low  = 1 ./ (1 .+ z(2:nz));
  da = a_high .- a_low;
  z_mean = 2 ./ (a_low .+ a_high) .- 1; # mid-points for linear scale factor

  d_chieff_da = get_d_chieff_da(z_mean);
  chieff = [0.0 cumsum(d_chieff_da .* da)];
endfunction


function dLeff = get_dLeff(z)
  chieff = get_chieff(z); # get high points and restore 0.0

  RCeff = get_RCeff(z);
  dLeff = (1 .+ z) .* RCeff .* \
      sinh(chieff ./ RCeff);
endfunction


####### t_cosm, adot, addot, q_decel #######

# * t_cosm requires t_z_initial 
# * z is assumed to be increasing
# * the initial z is the z(length(z))
# OUTPUTS: t_cosm in Gyr
#          adot in Gyr^{-1}
function [adot t_cosm] = get_t_cosm(z,t_z_initial_Gyr) 

  global Gyr_per_Gpc 

  if(abs(z(1)) > 1e-15)
    printf("get_t_cosm: ERROR: z(1) should be zero!\n")
    quit
  endif

  nz = length(z);
  if(rows(z) > 1)
    printf,("Please reprogram t_cosm to allow column vectors.\n");
    quit
  endif

  aa = 1.0 ./ (1.0 .+ z);
  ## intervals of a
  d_aa = aa(2:nz) .- aa(1:nz-1);
  ## interval mid-points:
  aa_mid = (aa(2:nz) .+ aa(1:nz-1))./2;
  z_mid = 1.0 ./ aa_mid .- 1.0;
  d_chieff_da_mid = get_d_chieff_da(z_mid);

  ## integrand
  ## last two lines: convert to Gpc, then to Gyr 
  a_dchieff_da_mid_Gyr = aa_mid .* d_chieff_da_mid \
      .* 1e-3 \
      .* Gyr_per_Gpc;
  adot_mid = 1.0 ./   a_dchieff_da_mid_Gyr;
  adot = spline(aa_mid, adot_mid, aa); # return value

  dt_mid = a_dchieff_da_mid_Gyr .* d_aa;
  
  ## z increases from 0 to z_initial, t decreases from t_0 to t_z_initial_Gyr,
  ## so need to left-right flip before summing dt_mid, and left-right flip 
  ## again after the sum
  t_cosm = fliplr(t_z_initial_Gyr .- [0.0 cumsum(fliplr(dt_mid))]); # return value
endfunction


function Heff_recalculate = get_Heff_recalculate(z,t_z_initial_Gyr) 
  global kms_per_kpcGyr
  [a_dot t_cosm] = get_t_cosm(z,t_z_initial_Gyr);
  ## convert from Gyr^{-1} to km/s/kpc, 
  ## and then to km/s/Mpc
  Heff_recalculate = a_dot ./ (1.0 ./(1.0 .+ z)) \
      .* kms_per_kpcGyr \
      .* 1e3;
endfunction


function addot = get_addot(z,t_z_initial_Gyr)
  [adot t_cosm] = get_t_cosm(z,t_z_initial_Gyr);
  
  nz = length(z);

  d_adot = adot(2:nz) .- adot(1:nz-1);
  dt = t_cosm(2:nz) .- t_cosm(1:nz-1);
  addot_mid = d_adot ./ dt;

  ## smoothly inter/extrapolate 
  t_cosm_mid = (t_cosm(2:nz) .+ t_cosm(1:nz-1)) ./2 ;
  addot = spline(t_cosm_mid, addot_mid, t_cosm);
endfunction

function q_decel = get_qdecel(z,t_z_initial_Gyr)
  aa = 1.0 ./ (1.0 .+ z);
  [adot t_cosm] = get_t_cosm(z,t_z_initial_Gyr);
  addot = get_addot(z,t_z_initial_Gyr);
  
  q_decel = - addot .* aa ./ adot.^2 ;
endfunction


function dVdz_sqdeg = get_dVdz(z, chi, RCeff)
  global RCtol_flat
  nz = length(z);
  if(nz != length(chi))
    printf("get_dVdz Warning: nz = %d != length(chi) = %d.\n",
           nz, length(chi))
    pause
  endif
  sqdeg_per_ster = (180/pi)^2;
  chi_mid = (chi(1:nz-1) .+ chi(2:nz))./2;
  z_mid = (z(2:nz) .+ z(1:nz-1))./2;

  d_chi = (chi(2:nz) .- chi(1:nz-1));
  d_chi_dz = d_chi ./ (z(2:nz) .- z(1:nz-1));
  
  if(min(abs(RCeff)) > RCtol_flat) ## flat case
    dVdz_sqdeg_mid = chi_mid.^2 .*d_chi_dz  ./sqdeg_per_ster;
  else  ## hyperbolic case ## WARNING: spherical case not yet considered
    if(nz != length(RCeff))
      printf("get_dVdz Warning: nz = %d != length(RCeff) = %d.\n",
             nz, length(RCeff))
      pause
    endif
    RCeff_mid = (RCeff(1:nz-1) .+ RCeff(2:nz))./2;
    dVdz_sqdeg_mid = (RCeff_mid .* sinh(chi_mid./RCeff_mid)) .^2 \
        .* d_chi_dz  ./sqdeg_per_ster;
  endif

  dVdz_sqdeg = interp1(z_mid,dVdz_sqdeg_mid, 
                       z, 'linear','extrap');
endfunction




## EdS homogeneous
## bug correction 2013-09-17: use H, not H0; and thus, z_initial is irrelevant 
function t_z_initial_Gyr_EdS = get_t_z_initial_Gyr_EdS(H_initial)
  global kms_per_kpcGyr

  t_z_initial_Gyr_EdS = 2.0/3.0 /H_initial \
      .* kms_per_kpcGyr \
      .* 1e3;
endfunction      
  

## Lambda CDM 
function d_chiLCDM_da = get_d_chiLCDM_da(z)
  global c_spacetime 
  global omL_LCDM
  global H0_low_z
  d_chiLCDM_da = (c_spacetime ./ H0_low_z) .* \
      (1 .+ z) ./ \
      sqrt( (1 .- omL_LCDM) .* (1 .+ z) .+ omL_LCDM ./ (1 .+ z).^2 ) ;
endfunction

function chiLCDM = get_chiLCDM(z)
  if(abs(z(1)) > 1e-15)
    printf("get_chiLCDM: ERROR: z(1) should be zero!\n")
    quit
  endif

  nz = length(z);
  a_high = 1 ./ (1 .+ z(1:nz-1));
  a_low  = 1 ./ (1 .+ z(2:nz));
  da = a_high .- a_low;
  z_mean = 2 ./ (a_low .+ a_high) .- 1; # mid-points for linear scale factor

  d_chiLCDM_da = get_d_chiLCDM_da(z_mean);
  chiLCDM = [0.0 cumsum(d_chiLCDM_da .* da)];
endfunction

function dLLCDM = get_dLLCDM(z)
  chiLCDM = get_chiLCDM(z);
  dLLCDM = (1 .+ z) .* chiLCDM ;
endfunction


## Milne model (cf Fig 1(?) Schmidt et al 1998)
function d_chiMilne_da = get_d_chiMilne_da(z)
  global c_spacetime 
  global H0_low_z
  d_chiMilne_da = (c_spacetime ./ H0_low_z) .* \
      (1 .+ z) ;
endfunction

function chiMilne = get_chiMilne(z)
  if(abs(z(1)) > 1e-15)
    printf("get_chiMilne: ERROR: z(1) should be zero!\n")
    quit
  endif

  nz = length(z);
  a_high = 1 ./ (1 .+ z(1:nz-1));
  a_low  = 1 ./ (1 .+ z(2:nz));
  da = a_high .- a_low;
  z_mean = 2 ./ (a_low .+ a_high) .- 1; # mid-points for linear scale factor

  d_chiMilne_da = get_d_chiMilne_da(z_mean);
  chiMilne = [0.0 cumsum(d_chiMilne_da .* da)];
endfunction

function dLMilne = get_dLMilne(z)
  global H0_low_z
  global c_spacetime

  RCMilne = c_spacetime / H0_low_z;
  chiMilne = get_chiMilne(z);
  dLMilne = (1 .+ z) .* RCMilne .* \
      sinh(chiMilne ./RCMilne);
endfunction
  

## initialise plot
plot([0 1],[0 1])
set(gcf(),"defaultlinelinewidth",6);
set(gcf(),"defaultlinemarkersize",18);
set(gcf(),"defaulttextfontsize",28);
set(gcf(),"defaultaxesfontsize",32);
set(gcf(),"defaultaxeslinewidth",3);
set(gcf(),"defaulttextinterpreter",'tex');
set(gcf(),"defaultaxesinterpreter",'latex');


## EdS, LCDM and Milne models - EdS should be a special case of VA
enable_VA=0; iHpec=2;
Hcomovpec_0 = Hcomovpec_0_array(iHpec);
one_minus_fvir0_deltavir = 1 - get_fvir(0.0)/delta_collapse;
H0_bg = H0_low_z/one_minus_fvir0_deltavir - Hcomovpec_0 ;
dLEdS = get_dLeff(z);
dLLCDM = get_dLLCDM(z);
dLMilne = get_dLMilne(z);

for iHpec=iHpec_range 
## return to the VA model
  enable_VA=1;
  Hcomovpec_0 = Hcomovpec_0_array(iHpec)
  H0_bg = H0_low_z - Hcomovpec_0 
  ommeff(iHpec,:) = get_ommeff(z);
  omkeff(iHpec,:) = get_omkeff(z, ommeff(iHpec,:));
  RCeff(iHpec,:) = get_RCeff(z);
  chieff(iHpec,:) = get_chieff(z);
  dLeff(iHpec,:) = get_dLeff(z);
  Heff(iHpec,:) = get_Heff(z);
  H_FLRW(iHpec,:) = get_H_FLRW(z);
  dVdz_eff(iHpec,:) = get_dVdz(z, chieff(iHpec,:), RCeff(iHpec,:));

  t_z_initial_Gyr(iHpec) = get_t_z_initial_Gyr_EdS( get_Heff(z_initial) );

  Heff_recalculate_plot(iHpec,:) = \
      get_Heff_recalculate(z,t_z_initial_Gyr(iHpec)); ## can be used as double-check
  [adot(iHpec,:) t_cosm(iHpec,:)] = get_t_cosm(z,t_z_initial_Gyr(iHpec));
  q_decel(iHpec,:) = get_qdecel(z,t_z_initial_Gyr(iHpec));

  ## visually check some numbers
  printf("Heff(z=0) = %f\n",get_Heff(0.0));
  printf("z, \\chi, zc/\\chi limit (z=0), 5 log_{10} dL/dLMilne \\approx:\n")
  printf("%f %f %f %f %f %f %f %f %f %f\n",
         z(2:11))
  printf("%f %f %f %f %f %f %f %f %f %f\n%f %f %f %f %f %f %f %f %f %f\n",
         chieff(iHpec,2:11),
         z(2:11) .* c_spacetime ./ chieff(iHpec,2:11)
         );
  printf("%f %f %f %f %f %f %f %f %f %f\n",
         5.0 .* log10(dLeff(iHpec,2:11)./dLMilne(2:11)))

  ## the age of the Universe
  printf("t_0 = %f\n",t_cosm(iHpec,1));

 
  mainlabel='VA' 
  mygreen=[0.0 0.5 0.0];
endfor

## plots
nz = length(z);  
plot(z(2:nz), 5.0 .* log10(dLLCDM(2:nz)./dLMilne(2:nz)),'-k;LCDM;', 'linewidth',6,
     'linestyle','--',
     z(2:nz), 5.0 .* log10(dLeff(1,2:nz)./dLMilne(2:nz)),
     ['-g;' mainlabel ';'], 'linewidth',3,'color',mygreen,
     z(2:nz), 5.0 .* log10(dLeff(2,2:nz)./dLMilne(2:nz)),
     ['-g;' mainlabel ';'], 'linewidth',12,'color',mygreen,
     z(2:nz), 5.0 .* log10(dLeff(3,2:nz)./dLMilne(2:nz)),
     ['-g;' mainlabel ';'], 'linewidth',3,'color',mygreen,
     z(2:nz), 5.0 .* log10(dLEdS(2:nz)./dLMilne(2:nz)),'-r;EdS;', 'linewidth',6,
     'linestyle','--'
     )
axis([0 z_initial_plot -1.5 0.5]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} 5 log_{10} d^{eff}_L/d_L^{Milne}}'])
print(['/tmp/metricVF.eps'],"-depsc","-F:32")

iHpec=2
distmod_fraction_min = 9e9;
distmod_fraction_max = -9e9;
distmod_fraction =  \
    (log10(dLeff(iHpec,2:nz)).-log10(dLEdS(2:nz))) ./ \
    (log10(dLLCDM(2:nz)).-log10(dLEdS(2:nz)));

z_plot= find( z <= z_initial_plot );

distmod_fraction_min = min(distmod_fraction(z_plot));
distmod_fraction_max = max(distmod_fraction(z_plot));
distmod_fraction_max_rounded = (floor(5.0*distmod_fraction_max)+1)/5.0;
printf("distance modulus fraction min = %f  max = %f\n",
       distmod_fraction_min,distmod_fraction_max)
printf("get_Heff([0 3]) = %f %f\n",get_Heff([0 3]))

plot(z(2:nz), 
     (log10(dLeff(1,2:nz)).-log10(dLEdS(2:nz))) ./
     (log10(dLLCDM(2:nz)).-log10(dLEdS(2:nz))) ,
     ['-g;' ';'], 'linewidth',3,'color',mygreen,
     z(2:nz), 
     (log10(dLeff(2,2:nz)).-log10(dLEdS(2:nz))) ./
     (log10(dLLCDM(2:nz)).-log10(dLEdS(2:nz))) ,
     ['-g;' ';'], 'linewidth',12,'color',mygreen,
     z(2:nz), 
     (log10(dLeff(3,2:nz)).-log10(dLEdS(2:nz))) ./
     (log10(dLLCDM(2:nz)).-log10(dLEdS(2:nz))) ,
     ['-g;' ';'], 'linewidth',3,'color',mygreen
     )
if(distmod_fraction_max_rounded > 1.0)
  axis([0 z_initial_plot 0.0 distmod_fraction_max_rounded]) 
else
  axis([0 z_initial_plot 0.0 1.0]) 
endif
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} fraction of (m-M)_{LCDM} - (m-M)_{EdS}}'])
print(['/tmp/metricVFfraction.eps'],"-depsc","-F:32")



plot(z, get_fvir(z),'-;f_{vir};')
axis([0 z_initial_plot]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} f_{vir}}'])
print(['/tmp/metricVF_fvir.eps'],"-depsc","-F:32")


plot(z,Heff(1,:),'linewidth',3,'color',mygreen,
     z,Heff(2,:),'color',mygreen,
     z,Heff(3,:),'linewidth',3,'color',mygreen
     )
axis([0 z_initial_plot]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} H^{eff} (km/s/Mpc)}'])
print(['/tmp/metricVF_H.eps'],"-depsc","-F:32")

plot(t_cosm(1,:),1.0 ./(1.0 .+ z),'linewidth',3,'color',mygreen,
     t_cosm(2,:),1.0 ./(1.0 .+ z),'color',mygreen,
     t_cosm(3,:),1.0 ./(1.0 .+ z),'linewidth',3,'color',mygreen
     )
##axis([0 z_initial_plot]) 
xlabel(['{\fontsize{36} t (Gyr)}'])
ylabel(['{\fontsize{36} a(t)}'])
print(['/tmp/metricVF_a.eps'],"-depsc","-F:32")


plot(z,Heff(1,:)./H_FLRW(1,:),'linewidth',3,'color',mygreen,
     z,Heff(2,:)./H_FLRW(2,:),'color',mygreen,
     z,Heff(3,:)./H_FLRW(3,:),'linewidth',3,'color',mygreen
     )
axis([0 z_initial_plot 1.0 2.0]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} H^{eff}/H_{FLRW}}'])
print(['/tmp/metricVF_H_ratio.eps'],"-depsc","-F:32")

plot(z,ommeff(1,:),'linewidth',3,'color',mygreen,
     z,ommeff(2,:),'color',mygreen,
     z,ommeff(3,:),'linewidth',3,'color',mygreen
     )
axis([0 z_initial_plot 0 1]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} \Omega_{m}^{eff}}'])
print(['/tmp/metricVF_omm.eps'],"-depsc","-F:32")

nz_plot=max(find( z < z_initial_plot ));
plot(z(1:nz_plot),RCeff(1,1:nz_plot),'linewidth',3,'color',mygreen,
     z(1:nz_plot),RCeff(2,1:nz_plot),'color',mygreen,
     z(1:nz_plot),RCeff(3,1:nz_plot),'linewidth',3,'color',mygreen
     )
axis([0 z_initial_plot]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} R_{C}^{eff} (Mpc)}'])
print(['/tmp/metricVF_RC.eps'],"-depsc","-F:32")


plot(z,q_decel(1,:),'linewidth',3,'color',mygreen,
     z,q_decel(2,:),'color',mygreen,
     z,q_decel(3,:),'linewidth',3,'color',mygreen
     )
if(min(q_decel(2,:)) > -0.01)
  axis([0 z_initial_plot 0 0.5]) 
else
  axis([0 z_initial_plot]) 
endif
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} q^{eff}}'])
print(['/tmp/metricVF_q_decel.eps'],"-depsc","-F:32")

##  radial comoving distance
enable_VA=0;
chi_EdS = get_chieff(z);
chi_LCDM = get_chiLCDM(z);

plot(z, chieff(1,:),'-;VA;','color',mygreen,'linewidth',3,
     z, chieff(2,:),'-;VA;','color',mygreen,'linewidth',12,
     z, chieff(3,:),'-;VA;','color',mygreen,'linewidth',3,
     z, chi_EdS,'-r;EdS;','linewidth',6,
     z, chi_LCDM,'-k;LCDM;','linewidth',6)
axis([0 z_initial_plot]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} \chi^{eff}}'])
print(['/tmp/metricVF_chi.eps'],"-depsc","-F:32")


dVdz_EdS = get_dVdz(z, chi_EdS, 10*RCtol_flat);
dVdz_LCDM = get_dVdz(z, chi_LCDM, 10*RCtol_flat);

plot(z, dVdz_LCDM,'-k;LCDM;','linewidth',6,
     z, dVdz_eff(1,:),'-;VA;','color',mygreen,'linewidth',3,
     z, dVdz_eff(2,:),'-;VA;','color',mygreen,'linewidth',12,
     z, dVdz_eff(3,:),'-;VA;','color',mygreen,'linewidth',3,
     z, dVdz_EdS,'-r;EdS;','linewidth',6)
     set(gca(),'keypos',2)
axis([0 z_initial_plot 0 1.5e7]) 
xlabel(['{\fontsize{36} z}'])
ylabel(['{\fontsize{36} dV^{eff}/dz (Mpc^3/sq.deg.)}'])
print(['/tmp/metricVF_dVdz.eps'],"-depsc","-F:32")


## table

printf("z ")
for i=1:nz_Virgo
  printf("& %.1f  ",fvir_VirgoEdS(1,i))
endfor
printf("\\\\\n")
printf("\\fvir ")
for i=1:nz_Virgo
  printf("& %.2g  ",fvir_VirgoEdS(2,i))
endfor
printf("\\\\\n")

printf("ommeff(:,1)= %g \pm: %g %g \n",
       ommeff(2,1),
       ommeff(3,1) - ommeff(2,1),
       ommeff(1,1) - ommeff(2,1))

